Comparative Analysis of 47 Context-Based Question Answer Models Across 8 Diverse Datasets

Context-based question answering (CBQA) models provide more accurate and relevant answers by considering the contextual information. They effectively extract specific information given a context, making them functional in various applications involving user support, information retrieval, and educational platforms. In this manuscript, we benchmarked the performance of 47 CBQA models from Hugging Face on eight different datasets. This study aims to identify the best-performing model across diverse datasets without additional fine-tuning. It is valuable for practical applications where the need to retrain models for specific datasets is minimized, streamlining the implementation of these models in various contexts. The best-performing models were trained on the SQuAD v2 or SQuAD v1 datasets. The best-performing model was ahotrod/electra_large_discriminator_squad2_512, which yielded 43\% accuracy across all datasets. We observed that the computation time of all models depends on the context length and the model size. The model's performance usually decreases with an increase in the answer length. Moreover, the model's performance depends on the context complexity. We also used the Genetic algorithm to improve the overall accuracy by integrating responses from other models. ahotrod/electra_large_discriminator_squad2_512 generated the best results for bioasq10b-factoid (65.92\%), biomedical\_cpgQA (96.45\%), QuAC (11.13\%), and Question Answer Dataset (41.6\%). Bert-large-uncased-whole-word-masking-finetuned-squad achieved an accuracy of 82\% on the IELTS dataset.

==> Images1/Plot11.py <==
from symbol import pass_stmt
from unittest import result
import pandas as pd
import numpy as np
import pandas as pd
import numpy as np
from pybtex.database.input import bibtex
import os
from collections import Counter
import pandas as pd
import numpy as np
import json
#from scholarly import scholarly
from tika import parser # pip install tika
from paraphraser import paraphrase
import os
import sys
import scihub
import string
from sklearn.feature_extraction.text import TfidfVectorizer
import matplotlib.pyplot as plt
from sklearn.cluster import KMeans
import numpy as np
import pandas as pd
import nltk
import re
import os
import codecs
from sklearn import feature_extraction
#import mpld3
import pandas as pd
import re
from sklearn.decomposition import PCA
from sklearn.feature_extraction.text import CountVectorizer
from sklearn.cluster import KMeans
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
import matplotlib.pyplot as plt
import matplotlib.colors as mcolors
#from wordcloud import WordCloud
import sys
from transformers import pipeline
from transformers import AutoTokenizer, AutoModelForQuestionAnswering
diseasename = ["alzheimer's"]
#import fitz

import PyPDF2
from reportlab.lib.pagesizes import letter
from reportlab.lib import colors
from reportlab.lib.styles import getSampleStyleSheet
from reportlab.platypus import SimpleDocTemplate, Paragraph, PageBreak
from reportlab.lib.enums import TA_LEFT
allanswers = []
allscores = []
translator = str.maketrans('', '', string.punctuation)
import nltk
from nltk.corpus import stopwords
nltk.download('stopwords')
import PyPDF2
from reportlab.lib.pagesizes import letter
from reportlab.lib import colors
from reportlab.lib.styles import getSampleStyleSheet
from reportlab.platypus import SimpleDocTemplate, Paragraph, PageBreak
from reportlab.lib.enums import TA_LEFT
allanswers = []
allscores = []
translator = str.maketrans('', '', string.punctuation)
import nltk
from nltk.corpus import stopwords
nltk.download('stopwords')

def converttime(time_str):
    # Extract hours, minutes, and seconds using regular expressions
    print(time_str)
    match = re.match(r'(\d+)m([\d.]+)s', time_str.strip())
    if match:
        minutes, seconds = map(float, match.groups())
        # Convert to total hours
        total_hours =  minutes / 60 + seconds / 3600
        return total_hours
    else:
        raise ValueError("Invalid time format")

import seaborn as sns
import matplotlib.pyplot as plt 
def get_label_rotation(angle, offset):
    # Rotation must be specified in degrees :(
    rotation = np.rad2deg(angle + offset)
    if angle <= np.pi:
        alignment = "right"
        rotation = rotation + 180
    else: 
        alignment = "left"
    return rotation, alignment
def add_labels(angles, values, labels, offset, ax):
    
    # This is the space between the end of the bar and the label
    padding = 4
    
    # Iterate over angles, values, and labels, to add all of them.
    for angle, value, label, in zip(angles, values, labels):
        angle = angle
        
        # Obtain text rotation and alignment
        rotation, alignment = get_label_rotation(angle, offset)

        # And finally add the text
        ax.text(
            x=angle, 
            y=value + padding, 
            s=label, 
            ha=alignment, 
            va="center", 
            rotation=rotation, 
            rotation_mode="anchor",size=5
        ) 




def remove_stop_words(sentence):
    # Tokenize the sentence
    words = nltk.word_tokenize(sentence)

    # Remove stop words
    
    return result
def cleandata(data):
    data = [s.strip() for s in data]
    data = [s.translate(translator) for s in data]
    data = [s.lower() for s in data]
    newdata = []
    stop_words = set(stopwords.words('english'))
    for d in data:
        filtered_words = [word for word in [d] if word.lower() not in stop_words]
        newdata.append(' '.join(filtered_words))

    return newdata

from fuzzywuzzy import fuzz

def getsimilarity(a,b):
    t = []
    for loop in range(0,len(a)):
        if b[loop]=="":
            t.append(0)
            continue
        if a[loop]==b[loop]:
            t.append(1)
            continue
        elif a[loop] in b[loop]:
            t.append(1)
            continue
        elif b[loop] in a[loop]:
            t.append(1)
            continue
        elif fuzz.ratio(a[loop], b[loop])>80:
            t.append(1)
            continue
        else:
            t.append(0)


        #print(a[loop],"-",b[loop],fuzz.ratio(a[loop], b[loop]))
    return t

from sklearn.metrics import accuracy_score, precision_score, recall_score, f1_score, confusion_matrix

def getmemeasures(actual_labels,predicted_labels):
    # Calculate and print accuracy
    accuracy = accuracy_score(actual_labels, predicted_labels)
    #precision = precision_score(actual_labels, predicted_labels)
    #recall = recall_score(actual_labels, predicted_labels)
    #f1 = f1_score(actual_labels, predicted_labels)
    #conf_matrix = confusion_matrix(actual_labels, predicted_labels)
    #print(conf_matrix)
    #print(accuracy,precision,recall,f1,conf_matrix)
    return accuracy

def alphanumeric_key(value):
    return [int(x) if x.isdigit() else x for x in re.split('([0-9]+)', value)]

listofmodels = [
    "twmkn9/albert-base-v2-squad2",
    "valhalla/bart-large-finetuned-squadv1",
    "deepset/bert-base-cased-squad2",
    "google/bigbird-roberta-base",
    "google/bigbird-pegasus-large-arxiv",
    "dmis-lab/biobert-v1.1",
    "deepset/roberta-base-squad2",
    "Splend1dchan/canine-c-squad",
    "YituTech/conv-bert-base",
    "Palak/microsoft_deberta-large_squad",
    "microsoft/deberta-v2-xlarge",
    "distilbert-base-uncased",
    "bhadresh-savani/electra-base-squad2",
    "nghuyong/ernie-1.0-base-zh",
    "xlm-mlm-en-2048",
    "google/fnet-base",
    "funnel-transformer/small",
    "EleutherAI/gpt-neo-1.3B",
        "hf-internal-testing/tiny-random-gptj",
    "gpt2",
    "kssteven/ibert-roberta-base",
    "allenai/led-base-16384",
    "allenai/longformer-large-4096-finetuned-triviaqa",
    "facebook/mbart-large-cc25",
    "mnaylor/mega-base-wikitext",
    "csarron/mobilebert-uncased-squad-v2",
    "microsoft/mpnet-base",
    "google/mt5-small",
    "RUCAIBox/mvp",
    "sijunhe/nezha-cn-base",
    "uw-madison/nystromformer-512",
    "facebook/opt-350m",
    "bert-base-uncased",
    "google/rembert",
    "roberta-base",
    "andreasmadsen/efficient_mlm_m0.40",
    "ArthurZ/dummy-rocbert-qa",
    "tau/splinter-base",
    "squeezebert/squeezebert-uncased",
    "t5-small",
    "xlm-mlm-en-2048",
    "xlnet-base-cased",
    "uw-madison/yoso-4096",
    "SRDdev/QABERT-small",
"bert-large-uncased-whole-word-masking-finetuned-squad",
"facebook/bart-large-cnn",
"ahotrod/electra_large_discriminator_squad2_512",
]

import sys
import os
import subprocess
import re

data = os.listdir("./")
datasets = [
'JournalQA',
]


rrrr = []
accur = []
timee = []
for a in datasets:
    #accur.append(a+"_Accuracy")
    accur.append(a)
    
    timee.append(a+"_Time")

results = pd.DataFrame()
for loop in datasets:
    data = pd.read_csv(loop+os.sep+loop+"_results.csv",index_col=0)
    data = data.sort_index()
    results[loop] = data["Accuracy"].values

    #results[loop+"_Accuracy"] = data["Accuracy"].values
    #try:
    #    results[loop+"_Time"] = data["Time in seconds"].values/(3600*24)
    #except:
    #    results[loop+"_Time"] = data["Time"].values/(3600*24)

 


results = pd.DataFrame()

def calculate_length(text):
    return len(text.split())


results = pd.DataFrame()
yes1 = []
yes2 = []
yes3 = []
yes4 = []
yes5 = []

no1 = []
no2 = []
no3 = []
no4 = []
no5 = []
datasets = [
'JournalQA'
]


#data = pd.read_csv(loop+os.sep+loop+".csv",index_col=0)
#print(data.head())

d = 'JournalQA'

#dd = 
data = pd.read_csv(d+os.sep+d+".csv",encoding="iso-8859-1")

#data = pd.DataFrame()

actual = data["answer"].values
accuracy = []


for model in range(0,len(listofmodels)):
    try:
        tempresults = pd.read_csv(d+os.sep+d+"_results"+os.sep+str(model)+".csv")
        predvalues = tempresults["Answer_"+str(model)].values
        actual = cleandata(actual)
        predvalues = cleandata(predvalues)  
        results = getsimilarity(actual,predvalues)
        data["Result_"+str(model)] = results
    except:
        data["Result_"+str(model)] = [0]*len(actual)
        pass

print(data['type'].unique())

resultss = pd.DataFrame()
resultss["Models"] = listofmodels
from matplotlib import pyplot as plt
plt.figure(figsize=(10, 10))
for c in sorted(data['type'].unique()):
    yes = []
    no = []
    
    for model in range(0,len(listofmodels)):
        temp = data[data['type']==c]
        #print(temp["Result_"+str(model)].count(0))
        yes.append((temp["Result_"+str(model)] == 1).sum()/len(temp["Result_"+str(model)]))
        no.append((temp["Result_"+str(model)] == 0).sum()/len(temp["Result_"+str(model)]))
    resultss[str(c)+"_correct"] = yes
    resultss[str(c)+"_wrong"] = no

print(resultss.columns)
dic = {}
for c in listofmodels:
    dic[c] = []

for c in sorted(data['type'].unique()):

    max_row_index = resultss[c+"_correct"].idxmax()
    dic[resultss.loc[max_row_index]["Models"]].append(c)
    
for d in dic.keys():
    if dic[d]:
        print(d,dic[d])

exit(0)
resultss["Accuracy"] = pd.read_csv(d+os.sep+d+"_results.csv")["Accuracy"].values

temp = pd.read_csv("Accuracy_plot.csv")
temp = temp[["Overall Performance","Models"]]
resultss = pd.merge(resultss, temp, on='Models')


resultss = resultss.sort_values(by='Overall Performance', ascending=False)
#del 

import seaborn as sns
import pandas as pd




resultss = resultss.set_index('Models')
resultss.to_csv('plot11_'+d+".csv")
#resultss = resultss[resultss["Accuracy"]>0.6]

sns.heatmap(resultss.values, annot=True,linewidths=0.1,annot_kws={"size": 5},cmap='viridis',vmin=0, vmax=1)
plt.xticks(ticks=range(len(resultss.columns.tolist())), labels=resultss.columns.tolist(),rotation=90,size=5)
plt.yticks(ticks=range(len(resultss.index.tolist())), labels=resultss.index.tolist(),rotation=0,size=5)
plt.tight_layout() 
plt.savefig('plot11_'+d,dpi=1000)







 




